Extremal black hole scattering at O(G^3): graviton dominance, eikonal exponentiation, and differential equations

We use $\mathcal N=8$ supergravity as a toy model for understanding the dynamics of black hole binary systems via the scattering amplitudes approach. We compute the conservative part of the classical scattering angle of two extremal (half-BPS) black holes with minimal charge misalignment at $\mathcal O(G^3)$ using the eikonal approximation and effective field theory, finding agreement between both methods. We construct the massive loop integrands by Kaluza-Klein reduction of the known $D$-dimensional massless integrands. To carry out integration we formulate a novel method for calculating the post-Minkowskian expansion with exact velocity dependence, by solving velocity differential equations for the Feynman integrals subject to modified boundary conditions that isolate conservative contributions from the potential region. Motivated by a recent result for universality in massless scattering, we compare the scattering angle to the result found by Bern et. al. in Einstein gravity and find that they coincide in the high-energy limit, suggesting graviton dominance at this order.

==> anc/diffEq.m <==
(* ::Package:: *)

(* 

Ancillary file to the arXiv preprint 2005.04236.
This file contains the matrices for the differential equations for the 1-loop (Box), and the 2-loop topologies (H, III, IX). 

The matrices DiffEq[Topology] are defined by 

  d(PureBasis[Topology]) = d(DiffEq[Topology]).PureBasis[Topology], 

where the bases PureBasis[Topology] are defined in the ancillary file pureBases.m.

The expressions are written in terms of the variable x defined by y = (1+x^2)/(2x). 

Crossed differential equations can be obtained by the replacement {Log[x]-> Log[x],Log[1+x]->Log[1-x],Log[1-x]->Log[1+x]}.

The pure matrices are stored in a list: {DiffEq["II"], DiffEq["H"], DiffEq["III"], DiffEq["IX"]}.

*)

{{{0, 0, 0}, {0, 0, 0}, {Log[x], 0, 0}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-Log[x]/2, 0, 0, 0, 6*(Log[1 - x] - Log[x] + Log[1 + x]), 0, -Log[x], 0, 0, 0}, {(-3*Log[x])/2, 0, 0, 0, 0, 2*(-Log[1 - x] + Log[x] - Log[1 + x]), -2*Log[x], 0, 0, 0}, {0, 0, 0, 0, 12*Log[x], 2*Log[x], 0, 0, 0, 0}, {0, 2*Log[x], 0, 0, 0, 0, 0, 2*(-Log[1 - x] + Log[x] - Log[1 + x]), 0, 0}, {2*Log[x], -4*Log[x], 0, 0, 0, 4*(-Log[1 - x] + Log[x] - Log[1 + x]), 2*Log[x], 4*(-Log[1 - x] + Log[x] - Log[1 + x]), 2*(-Log[1 - x] + Log[x] - Log[1 + x]), -2*Log[x]}, {Log[1 - x] - Log[x] + Log[1 + x], 0, Log[1 - x] - Log[x] + Log[1 + x], -8*(Log[1 - x]/2 - Log[1 + x]/2), 12*Log[x], 8*Log[x], 0, 8*Log[x], 2*Log[x], 2*(Log[1 - x] - Log[x] + Log[1 + x])}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-Log[x]/2, 6*(Log[1 - x] - Log[x] + Log[1 + x]), 0, -Log[x], 0, 0, 0, 0, 0, 0}, {(-3*Log[x])/2, 0, 2*(-Log[1 - x] + Log[x] - Log[1 + x]), -2*Log[x], 0, 0, 0, 0, 0, 0}, {0, 12*Log[x], 2*Log[x], 0, 0, 0, 0, 0, 0, 0}, {(-3*Log[x])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, Log[x], 0, -2*Log[x], 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -6*(Log[1 - x]/2 - Log[1 + x]/2), 2*(-Log[1 - x] - Log[x] + 3*Log[1 + x]), 0}, {0, 0, 0, 0, 0, 0, 0, 0, Log[x], 0}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {Log[x]/2, 3*(-2*Log[2] - 2*Log[x] + 2*(Log[1 - x] + Log[1 + x])), 0, -Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(3*Log[x])/2, 0, 2*Log[2] + 2*Log[x] - 2*(Log[1 - x] + Log[1 + x]), -2*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 12*Log[x], 2*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-Log[x]/2, 0, 0, 0, 3*(-2*Log[2] - 2*Log[x] + 2*(Log[1 - x] + Log[1 + x])), 0, Log[x], 0, 0, 0, 0, 0, 0, 0, 0}, {(-3*Log[x])/2, 0, 0, 0, 0, 2*Log[2] + 2*Log[x] - 2*(Log[1 - x] + Log[1 + x]), 2*Log[x], 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -12*Log[x], -2*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-3*Log[x])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -Log[x]/2, 0, 0, -Log[x], 0, 0, Log[x], 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6*(Log[1 - x]/2 - Log[1 + x]/2), 2*(-Log[1 - x] - Log[x] + 3*Log[1 + x]), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*(Log[1 - x]/2 - Log[1 + x]/2), 0, 2*(3*Log[1 - x] - Log[x] - Log[1 + x]), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[x], Log[x], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[x], 0, 0, 0}}}


==> anc/integrals.m <==
(* ::Package:: *)

(* 

Ancillary file to the arXiv preprint 2005.04236.
This file contains the Feynman integrals obtained in the potential region evaluated in dimensional regularization with regulator eps = (4-d)/2.
The expressions are written in terms of the masses m[i]^2=p[i]^2, the relativistic factor sig = p[1].p[2]/(m[1]*m[2]) and mq2=-q^2. 
We have separated an overall factor of (-q^2)^(-eps * number of loops).

The integrals are stored in a list: {Integral["II"], Integral["xII"], Integral["H+xH"], Integral["III"], Integral["xIII"], Integral["IX"], Integral["xIX"]}.

*)

{((-I)*Pi)/(eps*mq2*Sqrt[-1 + sig^2]*m[1]*m[2]) - (eps*Pi^2*(m[1] + m[2]))/(2*(-1 + sig)*m[1]^2*m[2]^2) + ((I/4)*Pi*(m[1]^2 + 2*sig*m[1]*m[2] + m[2]^2))/((-1 + sig^2)^(3/2)*m[1]^3*m[2]^3), -(eps*Pi^2*(m[1] + m[2]))/(2*(-1 - sig)*m[1]^2*m[2]^2), (2*Pi^2*ArcSinh[Sqrt[-1 + sig]/Sqrt[2]])/(eps*mq2^2*Sqrt[-1 + sig^2]*m[1]*m[2]), Pi^2/(2*eps^2*mq2*(-1 + sig^2)*m[1]^2*m[2]^2) - (Pi^4 - 4*Pi^2*Log[x]^2)/(12*mq2*(-1 + sig^2)*m[1]^2*m[2]^2) + ((I/2)*Pi^3*(m[1] + m[2]))/(Sqrt[mq2]*(-1 + sig)*Sqrt[-1 + sig^2]*m[1]^3*m[2]^3) - (Pi^2*(m[1]^2 + 2*sig*m[1]*m[2] + m[2]^2))/(8*eps*(-1 + sig^2)^2*m[1]^4*m[2]^4), -(Pi^2*Log[x]^2)/(6*mq2*(-1 + sig^2)*m[1]^2*m[2]^2), (-5*Pi^2*Log[x]^2)/(12*mq2*(-1 + sig^2)*m[1]^2*m[2]^2) - ((I/2)*Pi^3*(m[1] + m[2]))/(Sqrt[mq2]*(1 + sig)*Sqrt[-1 + sig^2]*m[1]^3*m[2]^3), (-5*Pi^2*Log[x]^2)/(12*mq2*(-1 + sig^2)*m[1]^2*m[2]^2)}


==> anc/pureBases.m <==
(* ::Package:: *)

(* 

Ancillary file to the arXiv preprint 2005.04236.
This file contains the pure bases for the 1-loop (Box), and the 2-loop topologies (H, III, IX). For the H topology we only include odd-in-q results.

The expressions are written in terms of the variables eps = (4-d)/2, y = u1.u2, mq2 = -q^2. 

The pure bases are stored in a list: {PureBasis["II"], PureBasis["H"], PureBasis["III"], PureBasis["IX"]}.

*)

{
{eps*mq2*G[{0, 0, 2, 1}], eps^2*Sqrt[mq2]*G[{1, 0, 1, 1}], eps^2*mq2*Sqrt[-1 + y^2]*G[{1, 1, 1, 1}]}, 
{eps^2*mq2*G[{0, 0, 0, 0, 0, 0, 1, 2, 2}], -(eps^2*(-1 + 4*eps)*G[{0, 0, 2, 0, 1, 0, 1, 1, 0}]), eps^2*mq2^2*G[{0, 0, 0, 0, 2, 1, 0, 1, 2}], eps^4*mq2*G[{0, 1, 1, 0, 1, 1,0 0, 1, 1}], eps^4*Sqrt[-1 + y^2]*G[{0, 1, 1, 0, 0, 0, 1, 1, 1}], eps^3*mq2*Sqrt[-1 + y^2]*G[{0, 1, 1, 0, 0, 0, 2, 1, 1}], eps^3*mq2*y*G[{0, 1, 1, 0, 0, 0, 2, 1, 1}] - eps^2*mq2*G[{0, 2, 2, 0, 0, 0, 1, 1, 1}], (eps^2*(-1 + 2*eps)*(-1 + 4*eps)*G[{0, 1, 1, 0, 0, 1, 1, 0, 1}])/Sqrt[-1 + y^2] + (eps^2*(-1 + 4*eps)*y*G[{0, 2, 0, 0, 0, 1, 1, 0, 1}])/Sqrt[-1 + y^2], eps^4*mq2^2*Sqrt[-1 + y^2]*G[{0, 1, 1, 0, 1, 1, 1, 1, 1}], -(eps^4*mq2*G[{-1, 1, 1, -1, 1, 1, 1, 1, 1}]) + (eps^2*(-1 + 2*eps)*G[{0, 0, 0, 0, 1, 1, 0, 1, 1}])/2 + (eps*(-2 + 3*eps)*(-1 + 3*eps)*G[{0, 0, 0, 0, 1, 1, 1, 0, 0}])/mq2 + 2*eps^4*mq2*y*G[{0, 1, 1, 0, 1, 1, 0, 1, 1}]}, 
{eps^2*mq2*G[{0, 0, 0, 0, 1, 2, 2, 0, 0}], eps^4*Sqrt[-1 + y^2]*G[{0, 1, 1, 0, 1, 1, 1, 0, 0}], eps^3*mq2*Sqrt[-1 + y^2]*G[{0, 1, 1, 0, 1, 1, 2, 0, 0}], eps^3*mq2*y*G[{0, 1, 1, 0, 1, 1, 2, 0, 0}] - eps^2*mq2*G[{0, 2, 2, 0, 1, 1, 1, 0, 0}], eps^3*mq2*Sqrt[-1 + y^2]*G[{1, 1, 0, 0, 1, 1, 2, 0, 0}], -(eps^3*(-1 + 6*eps)*G[{1, 0, 1, 0, 1, 1, 1, 0, 0}]), eps^4*mq2*(-1 + y)*(1 + y)*G[{1, 1, 1, 1, 1, 1, 1, 0, 0}], eps^3*Sqrt[mq2]*G[{1, 0, 0, 0, 1, 1, 2, 0, 0}], eps^3*Sqrt[mq2]*G[{0, 2, 1, 0, 1, 1, 1, 0, 0}], eps^4*Sqrt[mq2]*Sqrt[-1 + y^2]*G[{1, 1, 1, 0, 1, 1, 1, 0, 0}]}, 
{eps^2*mq2*G[{0, 0, 0, 0, 2, 2, 1, 0, 0}], eps^4*Sqrt[-1 + y^2]*G[{0, 0, 1, 1, 1, 1, 1, 0, 0}], eps^3*mq2*Sqrt[-1 + y^2]*G[{0, 0, 1, 1, 2, 1, 1, 0, 0}], eps^3*mq2*y*G[{0, 0, 1, 1, 2, 1, 1, 0, 0}] + eps^2*mq2*G[{0, 0, 2, 2, 1, 1, 1, 0, 0}], eps^4*Sqrt[-1 + y^2]*G[{0, 1, 1, 0, 1, 1, 1, 0, 0}], eps^3*mq2*Sqrt[-1 + y^2]*G[{0, 1, 1, 0, 1, 1, 2, 0, 0}], -(eps^3*mq2*y*G[{0, 1, 1, 0, 1, 1, 2, 0, 0}]) + eps^2*mq2*G[{0, 2, 2, 0, 1, 1, 1, 0, 0}], -(eps^3*(-1 + 6*eps)*G[{1, 0, 1, 0, 1, 1, 1, 0, 0}]), eps^3*mq2*Sqrt[-1 + y^2]*G[{1, 1, 0, 0, 1, 1, 2, 0, 0}], eps^4*mq2*(-1 + y)*(1 + y)*G[{1, 1, 1, 1, 1, 1, 1, 0, 0}], eps^3*Sqrt[mq2]*G[{1, 0, 0, 0, 1, 1, 2, 0, 0}], eps^3*Sqrt[mq2]*G[{0, 2, 1, 0, 1, 1, 1, 0, 0}], eps^3*Sqrt[mq2]*G[{0, 0, 2, 1, 1, 1, 1, 0, 0}], eps^4*Sqrt[mq2]*Sqrt[-1 + y^2]*G[{1, 0, 1, 1, 1, 1, 1, 0, 0}], eps^4*Sqrt[mq2]*Sqrt[-1 + y^2]*G[{1, 1, 1, 0, 1, 1, 1, 0, 0}]}
}


==> anc/solutionsPotentialRegion.m <==
(* ::Package:: *)

(* 

Ancillary file to the arXiv preprint 2005.04236.
This file contains the solutions of the DEs contained in the files diffEq.m and pureBases.m using the static boundary conditions in boundary.m .
The expressions are written in terms of the variables eps = (4-d)/2, y = u1.u2, mq2 = -q^2. 
We have separated an overall factor of (-q^2)^(-eps * number of loops).

The solutions are stored in a list: {Solutions["II"], Solutions["xII"], Solutions["H+xH"], Solutions["III"], Solutions["xIII"],Solutions["IX"],Solutions["xIX"]}.

*)

{{0, -(ep*Pi^2)/2, (-I)*ep*Pi}, {0, -(ep*Pi^2)/2, 0}, {0, 0, 0, (eps^4*Pi^4)/2, (eps^3*Pi^2*Log[x])/2 - (3*eps^4*Pi^2*(Log[x]^2 + PolyLog[2, 1 - x^2]))/2, eps^3*Pi^2*Log[x] - (eps^4*Pi^2*(Pi^2 - 6*Log[x]*(Log[x] - 2*Log[1 + x]) - 12*PolyLog[2, 1 - x] + 12*PolyLog[2, -x]))/6, -(eps^2*Pi^2)/2 + eps^4*((7*Pi^4)/12 + 4*Pi^2*Log[x]^2), 0, -(eps^3*Pi^2*Log[x]) - (eps^4*Pi^2*(Pi^2 - 6*Log[x]*(Log[x] - 2*Log[1 + x]) - 12*PolyLog[2, 1 - x] + 12*PolyLog[2, -x]))/6, eps^4*(Pi^4 + 6*Pi^2*Log[x]^2)}, {0, -(eps^3*Pi^2*Log[x])/3 + eps^4*Pi^2*(Log[x]^2 + PolyLog[2, 1 - x^2]), (-2*eps^3*Pi^2*Log[x])/3 - (2*eps^4*Pi^2*(Log[x]^2 + PolyLog[2, 1 - x^2]))/3, (eps^2*Pi^2)/3 - (eps^4*Pi^2*(7*Pi^2 + 48*Log[x]^2))/18, 0, -(eps^2*Pi^2)/6 + (7*eps^4*Pi^4)/36, (eps^2*Pi^2)/2 - (eps^4*Pi^2*(Pi^2 + 4*Log[x]^2))/12, 0, 0, (I/4)*eps^3*Pi^3 - (I/4)*eps^4*Pi^3*Log[4]}, {0, -(eps^3*Pi^2*Log[x])/6 + (eps^4*Pi^2*(Log[x]^2 + PolyLog[2, 1 - x^2]))/2, -(eps^3*Pi^2*Log[x])/3 - (eps^4*Pi^2*(Log[x]^2 + PolyLog[2, 1 - x^2]))/3, (eps^2*Pi^2)/6 - (eps^4*Pi^2*(7*Pi^2 + 48*Log[x]^2))/36, 0, -(eps^2*Pi^2)/6 + (7*eps^4*Pi^4)/36, -(eps^4*Pi^2*Log[x]^2)/6, 0, 0, 0}, {0, (eps^3*Pi^2*Log[x])/6 - (eps^4*Pi^2*(Log[x]^2 + PolyLog[2, 1 - x^2]))/2, (eps^3*Pi^2*Log[x])/3 + (eps^4*Pi^2*(Log[x]^2 + PolyLog[2, 1 - x^2]))/3, -(eps^2*Pi^2)/6 + eps^4*((7*Pi^4)/36 + (4*Pi^2*Log[x]^2)/3), (eps^3*Pi^2*Log[x])/3 - eps^4*Pi^2*(Log[x]^2 + PolyLog[2, 1 - x^2]), (2*eps^3*Pi^2*Log[x])/3 + (2*eps^4*Pi^2*(Log[x]^2 + PolyLog[2, 1 - x^2]))/3, (eps^2*Pi^2)/3 - (eps^4*Pi^2*(7*Pi^2 + 48*Log[x]^2))/18, -(eps^2*Pi^2)/6 + (7*eps^4*Pi^4)/36, 0, (-5*eps^4*Pi^2*Log[x]^2)/12, 0, 0, 0, 0, (I/4)*eps^3*Pi^3 - (I/4)*eps^4*Pi^3*Log[4]}, {0, (eps^3*Pi^2*Log[x])/6 - (eps^4*Pi^2*(Log[x]^2 + PolyLog[2, 1 - x^2]))/2, (eps^3*Pi^2*Log[x])/3 + (eps^4*Pi^2*(Log[x]^2 + PolyLog[2, 1 - x^2]))/3, -(eps^2*Pi^2)/6 + eps^4*((7*Pi^4)/36 + (4*Pi^2*Log[x]^2)/3), (eps^3*Pi^2*Log[x])/3 - eps^4*Pi^2*(Log[x]^2 + PolyLog[2, 1 - x^2]), (2*eps^3*Pi^2*Log[x])/3 + (2*eps^4*Pi^2*(Log[x]^2 + PolyLog[2, 1 - x^2]))/3, (eps^2*Pi^2)/3 - (eps^4*Pi^2*(7*Pi^2 + 48*Log[x]^2))/18, -(eps^2*Pi^2)/6 + (7*eps^4*Pi^4)/36, 0, (-5*eps^4*Pi^2*Log[x]^2)/12, 0, 0, 0, 0, 0}}

